Polynomial Approximation of Discounted Moments

We introduce an approximation strategy for the discounted moments of a stochastic process that can, for a large class of problems, approximate the true moments. These moments appear in pricing formulas of financial products such as bonds and credit derivatives. The approximation relies on high-order power series expansion of the infinitesimal generator, and draws parallels with the theory of polynomial processes. We demonstrate applications to bond pricing and credit derivatives. In the special cases that allow for an analytical solution the approximation error decreases to around 10 to 100 times machine precision for higher orders. When no analytical solution exists we tie out the approximation with Monte Carlo simulations.

==> anc/example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "13235526",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp # sympy==1.4\n",
    "import pandas as pd # pandas==0.25.1\n",
    "import numpy as np # numpy==1.17.2\n",
    "\n",
    "from scipy.sparse.linalg import expm_multiply # scipy==1.3.1 (different version might create offset)\n",
    "\n",
    "from tqdm import tqdm # just for displaying the progress bar"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1b342cc4",
   "metadata": {},
   "source": [
    "# Define some classes for later use"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3d4dab6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# general functions\n",
    "\n",
    "def Vector(name, n):\n",
    "    \"\"\"Construct a symbolic vector.\"\"\"\n",
    "    x = sp.IndexedBase(name, (n,))\n",
    "    x = sp.Matrix([x[i] for i in range(n)])\n",
    "    return x\n",
    "\n",
    "def Matrix(name, n, m):\n",
    "    \"\"\"Construct a symbolic matrix.\"\"\"\n",
    "    x = sp.MatrixSymbol(name, n, m)\n",
    "    x = sp.Matrix([[x[i, j] for j in range(m)] for i in range(n)])\n",
    "    return x\n",
    "\n",
    "def Generator(name, n):\n",
    "    \"\"\"Construct a symbolic generator matrix (rows adding up to zero).\"\"\"\n",
    "    x = sp.MatrixSymbol(name, n, n)\n",
    "    x = sp.Matrix([[x[i, j] for j in range(n)] for i in range(n)])\n",
    "    for i in range(n):\n",
    "        x[i, i] -= sum(x[i, j] for j in range(n))\n",
    "    return x\n",
    "\n",
    "def e(i, n):\n",
    "    \"\"\"Construct a basis vector.\"\"\"\n",
    "    return sp.Matrix([1 if i == j else 0 for j in range(n)])\n",
    "\n",
    "def taylor(f, x, x0, order=1):\n",
    "    \n",
    "    \"\"\"Taylor approximation of f in x around x0, of given order.\"\"\"\n",
    "\n",
    "    n = x.shape[0]\n",
    "    if n == 1:\n",
    "        t = sp.Symbol('t')\n",
    "        return f.subs(x[0], t).series(t, x0[0], order + 1).subs(t, x[0]).removeO()\n",
    "    else:\n",
    "        hlist = ['__h' + str(i+1) for i in range(n)]\n",
    "        command = ''\n",
    "        command = \"sp.symbols('\" + '  '.join(hlist) + \"')\"\n",
    "        hvar = eval(command)\n",
    "        # taylor is utaylor for specificly defined function\n",
    "        t = sp.Symbol('t')\n",
    "        # substitution\n",
    "        locf = f\n",
    "        for i in range(n):\n",
    "            locvar = x[i]\n",
    "            locsubs = x0[i] + t * hvar[i]\n",
    "            locf = locf.subs(locvar, locsubs)\n",
    "        # calculate taylorseries\n",
    "        g = 0\n",
    "        for i in range(order + 1):\n",
    "            g += locf.diff(t, i).subs(t, 0) * t**i / np.math.factorial(i)\n",
    "        # resubstitute\n",
    "        for i in range(n):\n",
    "            g = g.subs(hlist[i], x[i] - x0[i])\n",
    "        g = g.subs(t, 1)    \n",
    "        return g\n",
    "\n",
    "# Sequential process-specific stuff\n",
    "\n",
    "def sequentialprocess(f, y, y0, z, k):\n",
    "    \n",
    "    \"\"\"Decompose a function of y and z into relevant terms. Accounts for powers of z.\"\"\"\n",
    "    try:\n",
    "        p = sp.Poly(f, *(y), *(z))\n",
    "    except:\n",
    "        p = sp.Poly(taylor(f, y, y0, k - 1), *(y), *(z))\n",
    "    n = y.shape[0]\n",
    "    m = z.shape[0]\n",
    "    c = dict(zip(p.monoms(), p.coeffs())) # key value pairs\n",
    "    taylor_k = k + 1\n",
    "    for mon in list(c.keys()):\n",
    "        # get some general info for this monom\n",
    "        zcntr = np.count_nonzero(mon[-m:])\n",
    "        zk = int(zcntr == 1) # order of z, after correcting\n",
    "        yk = sum(mon[:n]) # order of y\n",
    "        if yk + zk > k: # do a taylor approximation in y\n",
    "            taylor_k = min(k, k - zk)\n",
    "        if zcntr > 1: # if you have multiplication of different zs you get zero\n",
    "            del c[mon]\n",
    "        elif max(mon[-m:]) > 1: # higher powers of z are just z\n",
    "            new_mon = (*mon[:n], *(int(bool(mon)) for i in mon[-m:]))\n",
    "            c[new_mon] = c[new_mon] + c[mon] if new_mon in c else c[mon]\n",
    "            del c[mon]\n",
    "        elif zk == 0: # no exposures to z, so introduce them\n",
    "            for i in range(m):\n",
    "                new_mon = (*mon[:n], *(1 if i == j else 0 for j in range(m)))\n",
    "                c[new_mon] = c[new_mon] + c[mon] if new_mon in c else c[mon]\n",
    "            del c[mon]\n",
    "  \n",
    "    if taylor_k <= k:\n",
    "        return sequentialprocess(taylor(f, y, y0, taylor_k), y, y0, z, k) # does it work?\n",
    "    else:\n",
    "        return c\n",
    "\n",
    "class SequentialProcess():\n",
    "    \n",
    "    def __init__(self, k, y, y0, z, generator):\n",
    "        self.k = k\n",
    "        self.y = y\n",
    "        self.z = z\n",
    "        self.y0 = y0\n",
    "        self.generator = generator\n",
    "        self.f = {a.func for a in generator.atoms(sp.Function) if hasattr(a.func, 'name')}.pop()\n",
    "        # create the monomial basis\n",
    "        monoms_y = [y for y in sp.variations(range(k, -1, -1), self.n, True) if sum(y) <= k]\n",
    "        monoms_z = [tuple((1 if i == j else 0) for i in range(self.m)) for j in range(self.m)]\n",
    "        self.monoms = sorted([(*i, *j) for i in monoms_y for j in monoms_z if sum(i) + sum(j) <= k], key=sum)\n",
    "        # fill the matrices\n",
    "        self._B = self._derive_B()\n",
    "        self._A = self._derive_A()\n",
    "        \n",
    "    @property\n",
    "    def n(self):\n",
    "        return self.y.shape[0]\n",
    "    \n",
    "    @property\n",
    "    def m(self):\n",
    "        return self.z.shape[0]\n",
    "    \n",
    "    def eval_gen(self, b):\n",
    "        y = self.y\n",
    "        z = self.z\n",
    "        f = self.f\n",
    "        m = self.m\n",
    "        # substitute the function f(y, z)\n",
    "        g = self.generator.subs(f(y, z), b)\n",
    "        # substitute the functions f(y, e_j)\n",
    "        g = g.subs({f(y, e(i, m)): b.subs({z[j]: int(j == i) for j in range(m)}) for i in range(m)})\n",
    "        return g.doit() # execute evaluation of the operators\n",
    "    \n",
    "    def _derive_B(self):\n",
    "        x = sp.Matrix([self.y, self.z])\n",
    "        return pd.Series({mon: sp.prod(x[i]**mon[i] for i in range(x.shape[0])) for mon in self.monoms})\n",
    "    \n",
    "    def B(self, y=None, z=None):\n",
    "        B = sp.Matrix(self._B)\n",
    "        if y is not None:\n",
    "            B = B.subs({self.y[i]: y[i] for i in range(self.n)})\n",
    "        if z is not None:\n",
    "            B = B.subs({self.z[i]: z[i] for i in range(self.m)})\n",
    "        return B\n",
    "          \n",
    "    def _derive_A(self):\n",
    "        m = self.m\n",
    "        B = self._B\n",
    "        A = pd.DataFrame(0, B.keys(), B.keys())\n",
    "        for i, b in tqdm(B.items()):\n",
    "            c = sequentialprocess(self.eval_gen(b), self.y, self.y0, self.z, self.k)\n",
    "            A.loc[i, c.keys()] = c.values()\n",
    "        return A.T\n",
    "    \n",
    "    def A(self, y0=None):\n",
    "        A = sp.Matrix(self._A)\n",
    "        if y0 is not None:\n",
    "            A = A.subs({self.y0[i]: y0[i] for i in range(self.n)})\n",
    "        return A"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce7558fe",
   "metadata": {},
   "source": [
    "# CIR bond price example\n",
    "\n",
    "In this example notebook we will consider two applications, first a Cox-Ingersoll-Ross zero-coupon bond price. The process is\n",
    "\n",
    "$$\n",
    "dY_t = K (\\mu - Y_t)dt + \\sigma\\sqrt{Y_t} dW_t.\n",
    "$$\n",
    "\n",
    "We use a killing rate of $Y_t$ such that the bond price is the zeroth moment,\n",
    "$$\n",
    "P(t,y) = \\mathbb{E}_y\\left[Y_t^0\\right] = \\mathbb{E}_y\\left[\\exp{\\left\\{-\\int_0^t{\\tilde{Y}_sds}\\right\\}}\\right],\n",
    "$$\n",
    "where $\\tilde{Y}_t$ is the process without killing.\n",
    "\n",
    "The (killed) process $Y_t$ has generator,\n",
    "$$\n",
    "\\mathcal{A}f(y)=K(\\mu - y)\\frac{\\partial}{\\partial y}f(y)+\\tfrac12\\sigma^2y\\frac{\\partial^2}{\\partial y^2}f(y)-yf(y).\n",
    "$$\n",
    "\n",
    "Because we later want to consider processes with regime switching components, we add state $z$ that describes the regime as a basis vector. In this particular case we can assume there is only one state, with value $z=1$ to get the exact same generator,\n",
    "$$\n",
    "\\mathcal{A}f(y,z)=K(\\mu - y)\\frac{\\partial}{\\partial y}f(y,z)+\\tfrac12\\sigma^2y\\frac{\\partial^2}{\\partial y^2}f(y,z)-yzf(y,1).\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ae0ab4b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# dimensions\n",
    "n = 1 # number of driving processes X\n",
    "m = 1 # number of regimes Z\n",
    "\n",
    "# process values\n",
    "y = Vector('y', n)\n",
    "y0 = Vector('a', n)\n",
    "z = Vector('z', m)\n",
    "\n",
    "# drift parameters\n",
    "K = Matrix('K', n, n)\n",
    "mu = Vector('mu', n)\n",
    "\n",
    "# diffusion parameters\n",
    "sigma2 = Vector('sigma^2', n)\n",
    "\n",
    "# generators of Markov chain\n",
    "Q = [Generator(f'Q^{{({i})}}', m) for i in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0ae23ce3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left({\\mu}_{0} - {y}_{0}\\right) K_{0, 0} \\frac{\\partial}{\\partial {y}_{0}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\end{matrix}\\right] \\right)} + \\frac{{\\sigma^{2}}_{0} {y}_{0} \\frac{\\partial^{2}}{\\partial {y}_{0}^{2}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\end{matrix}\\right] \\right)}}{2} - {y}_{0} {z}_{0} f{\\left(\\left[\\begin{matrix}{y}_{0}\\end{matrix}\\right],\\left[\\begin{matrix}1\\end{matrix}\\right] \\right)}$"
      ],
      "text/plain": [
       "(mu[0] - y[0])*K[0, 0]*Derivative(f(Matrix([[y[0]]]), Matrix([[z[0]]])), y[0]) + sigma^2[0]*y[0]*Derivative(f(Matrix([[y[0]]]), Matrix([[z[0]]])), (y[0], 2))/2 - y[0]*z[0]*f(Matrix([[y[0]]]), Matrix([[1]]))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = sp.Function('f')\n",
    "\n",
    "# create the infinitesimal generator of the stochastic process\n",
    "G = K[0,0] * (mu[0] - y[0]) * sp.Derivative(f(y, z), y[0]) \\\n",
    "    + sigma2[0] * y[0] / 2 * sp.Derivative(f(y, z), y[0], y[0]) \\\n",
    "    - y[0] * z[0] * f(y, e(0, m))\n",
    "\n",
    "G"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0dbd1a5f",
   "metadata": {},
   "source": [
    "We can use this generator to derive the matrix $A_k$ for some order. Note that the code works with the transposed value."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "aee260a3",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "15it [00:01, 10.57it/s]\n"
     ]
    }
   ],
   "source": [
    "k = 15\n",
    "pp = SequentialProcess(k, y, y0, z, G)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d1e5e3d3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccccccc}{z}_{0} & {y}_{0} {z}_{0} & {y}_{0}^{2} {z}_{0} & {y}_{0}^{3} {z}_{0} & {y}_{0}^{4} {z}_{0} & {y}_{0}^{5} {z}_{0} & {y}_{0}^{6} {z}_{0} & {y}_{0}^{7} {z}_{0} & {y}_{0}^{8} {z}_{0} & {y}_{0}^{9} {z}_{0} & {y}_{0}^{10} {z}_{0} & {y}_{0}^{11} {z}_{0} & {y}_{0}^{12} {z}_{0} & {y}_{0}^{13} {z}_{0} & {y}_{0}^{14} {z}_{0}\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([[z[0], y[0]*z[0], y[0]**2*z[0], y[0]**3*z[0], y[0]**4*z[0], y[0]**5*z[0], y[0]**6*z[0], y[0]**7*z[0], y[0]**8*z[0], y[0]**9*z[0], y[0]**10*z[0], y[0]**11*z[0], y[0]**12*z[0], y[0]**13*z[0], y[0]**14*z[0]]])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pp.B().T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "4ee724e2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccccccc}0 & {\\mu}_{0} K_{0, 0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - {a}_{0}^{15}\\\\-1 & - K_{0, 0} & 2 {\\mu}_{0} K_{0, 0} + {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 15 {a}_{0}^{14}\\\\0 & -1 & - 2 K_{0, 0} & 3 {\\mu}_{0} K_{0, 0} + 3 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - 105 {a}_{0}^{13}\\\\0 & 0 & -1 & - 3 K_{0, 0} & 4 {\\mu}_{0} K_{0, 0} + 6 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 455 {a}_{0}^{12}\\\\0 & 0 & 0 & -1 & - 4 K_{0, 0} & 5 {\\mu}_{0} K_{0, 0} + 10 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - 1365 {a}_{0}^{11}\\\\0 & 0 & 0 & 0 & -1 & - 5 K_{0, 0} & 6 {\\mu}_{0} K_{0, 0} + 15 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 3003 {a}_{0}^{10}\\\\0 & 0 & 0 & 0 & 0 & -1 & - 6 K_{0, 0} & 7 {\\mu}_{0} K_{0, 0} + 21 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 0 & - 5005 {a}_{0}^{9}\\\\0 & 0 & 0 & 0 & 0 & 0 & -1 & - 7 K_{0, 0} & 8 {\\mu}_{0} K_{0, 0} + 28 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & 0 & 6435 {a}_{0}^{8}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 8 K_{0, 0} & 9 {\\mu}_{0} K_{0, 0} + 36 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 0 & - 6435 {a}_{0}^{7}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 9 K_{0, 0} & 10 {\\mu}_{0} K_{0, 0} + 45 {\\sigma^{2}}_{0} & 0 & 0 & 0 & 5005 {a}_{0}^{6}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 10 K_{0, 0} & 11 {\\mu}_{0} K_{0, 0} + 55 {\\sigma^{2}}_{0} & 0 & 0 & - 3003 {a}_{0}^{5}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 11 K_{0, 0} & 12 {\\mu}_{0} K_{0, 0} + 66 {\\sigma^{2}}_{0} & 0 & 1365 {a}_{0}^{4}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 12 K_{0, 0} & 13 {\\mu}_{0} K_{0, 0} + 78 {\\sigma^{2}}_{0} & - 455 {a}_{0}^{3}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 13 K_{0, 0} & 105 {a}_{0}^{2} + 14 {\\mu}_{0} K_{0, 0} + 91 {\\sigma^{2}}_{0}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & - 15 {a}_{0} - 14 K_{0, 0}\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[ 0, mu[0]*K[0, 0],                            0,                              0,                              0,                               0,                               0,                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                      -a[0]**15],\n",
       "[-1,      -K[0, 0], 2*mu[0]*K[0, 0] + sigma^2[0],                              0,                              0,                               0,                               0,                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                    15*a[0]**14],\n",
       "[ 0,            -1,                   -2*K[0, 0], 3*mu[0]*K[0, 0] + 3*sigma^2[0],                              0,                               0,                               0,                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                  -105*a[0]**13],\n",
       "[ 0,             0,                           -1,                     -3*K[0, 0], 4*mu[0]*K[0, 0] + 6*sigma^2[0],                               0,                               0,                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                   455*a[0]**12],\n",
       "[ 0,             0,                            0,                             -1,                     -4*K[0, 0], 5*mu[0]*K[0, 0] + 10*sigma^2[0],                               0,                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                 -1365*a[0]**11],\n",
       "[ 0,             0,                            0,                              0,                             -1,                      -5*K[0, 0], 6*mu[0]*K[0, 0] + 15*sigma^2[0],                               0,                               0,                               0,                                0,                                0,                                0,                                0,                                  3003*a[0]**10],\n",
       "[ 0,             0,                            0,                              0,                              0,                              -1,                      -6*K[0, 0], 7*mu[0]*K[0, 0] + 21*sigma^2[0],                               0,                               0,                                0,                                0,                                0,                                0,                                  -5005*a[0]**9],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                              -1,                      -7*K[0, 0], 8*mu[0]*K[0, 0] + 28*sigma^2[0],                               0,                                0,                                0,                                0,                                0,                                   6435*a[0]**8],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                              -1,                      -8*K[0, 0], 9*mu[0]*K[0, 0] + 36*sigma^2[0],                                0,                                0,                                0,                                0,                                  -6435*a[0]**7],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                              -1,                      -9*K[0, 0], 10*mu[0]*K[0, 0] + 45*sigma^2[0],                                0,                                0,                                0,                                   5005*a[0]**6],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                               0,                              -1,                      -10*K[0, 0], 11*mu[0]*K[0, 0] + 55*sigma^2[0],                                0,                                0,                                  -3003*a[0]**5],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                               0,                               0,                               -1,                      -11*K[0, 0], 12*mu[0]*K[0, 0] + 66*sigma^2[0],                                0,                                   1365*a[0]**4],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                               0,                               0,                                0,                               -1,                      -12*K[0, 0], 13*mu[0]*K[0, 0] + 78*sigma^2[0],                                   -455*a[0]**3],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                               0,                               0,                                0,                                0,                               -1,                      -13*K[0, 0], 105*a[0]**2 + 14*mu[0]*K[0, 0] + 91*sigma^2[0]],\n",
       "[ 0,             0,                            0,                              0,                              0,                               0,                               0,                               0,                               0,                               0,                                0,                                0,                                0,                               -1,                          -15*a[0] - 14*K[0, 0]]])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pp.A()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "19e2efe6",
   "metadata": {},
   "source": [
    "By choosing specific values of of the parameters, we can compute the bond yields as,\n",
    "$$\n",
    "R(t)=-\\frac{1}{t}\\ln{P(t)},\\qquad P(t)=b_k(y)^\\top e^{tA_k}e_0.\n",
    "$$\n",
    "We do this for a grid of times to get the yield curve."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0d133257",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the term structure over which we want to calculate prices\n",
    "T = 30\n",
    "tau = np.linspace(0, T, 121)[1:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "62f3bde8",
   "metadata": {},
   "outputs": [],
   "source": [
    "_K = 0.1\n",
    "_sigma2 = 0.01\n",
    "_mu = 0.03\n",
    "_y = 0.05\n",
    "\n",
    "A = np.array(pp.A().subs({\n",
    "    K[0,0]: _K,\n",
    "    sigma2[0]: _sigma2,\n",
    "    mu[0]: _mu,\n",
    "    y0[0]: _mu # choose around mean\n",
    "}), dtype='float64')\n",
    "\n",
    "B = np.array(pp.B().subs({y[0]: _y, z[0]: 1}), dtype='float')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ae489229",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "P = (B.T @ expm_multiply(A, np.eye(A.shape[1], 1), start=tau[0], stop=tau[-1], num=len(tau)).T)[0,0]\n",
    "R = -1 / tau * np.log(P)\n",
    "pd.Series(R, tau).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c6b81a3b",
   "metadata": {},
   "source": [
    "We can compute this curve analytically to see how well the approximation works."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "48766e51",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def CIR(tau, x0, a, b, sigma):\n",
    "    h = (a**2 + 2 * sigma**2)**0.5\n",
    "    A = ((2 * h * np.exp((a + h) * tau / 2)) / (2 * h + (a + h) * (np.exp(tau * h) - 1)))**(2 * a * b / sigma**2)\n",
    "    B = 2 * (np.exp(tau * h) - 1) / (2 * h + (a + h) * (np.exp(tau * h) - 1))\n",
    "    return A * np.exp(-B * x0)\n",
    "\n",
    "P_cir = CIR(tau, _y, _K, _mu, _sigma2**0.5)\n",
    "R_cir = -1 / tau * np.log(P_cir)\n",
    "\n",
    "pd.Series(R_cir, tau).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d1483a84",
   "metadata": {},
   "source": [
    "Comparing the two reveals an accurate yield, which can be made more accurate by increasing $k$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "2205954d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pd.Series(abs(R_cir - R), tau).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "528d4ec2",
   "metadata": {},
   "source": [
    "# Rating migration model"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ba8bf489",
   "metadata": {},
   "source": [
    "Second, we consider the rating transition model outlined in the paper. To ensure we have an anlytical solution to benchmark against, we consider two independent CIR processes stacked in $X$, and a regime-switching process $Z$ that moves between three basis vectors in accordance with the generator,\n",
    "\n",
    "$$\n",
    "Q(y)=y_1Q_1+y_2Q_2.\n",
    "$$\n",
    "\n",
    "$Q_1$ and $Q_2$ are assumed to commute, and the structure of the process ensures that $Q(y)$ is a valid generator across the state space of the process, $\\mathbb{R}^2$.\n",
    "\n",
    "Based on derivations in the paper, we get the following generator, with $K$ diagonal,\n",
    "\n",
    "$$\n",
    "\\mathcal{A}f(y,z)=\\sum_{i=1}^n{\\left(e_i^\\top K(\\mu-y)\\frac{\\partial}{\\partial y_i}f(y,z)+\\tfrac12\\sigma_i^2y_i\\frac{\\partial^2}{\\partial y_i^2}f(y,z)+y_iz^\\top Q_i\\begin{bmatrix}f(y,e_1)\\\\\\vdots\\\\f(y,e_m)\\end{bmatrix}\\right)}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "9156afa4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# dimensions\n",
    "n = 2 # number of driving processes X\n",
    "m = 3 # number of regimes Z\n",
    "\n",
    "# process values\n",
    "y = Vector('y', n)\n",
    "y0 = Vector('a', n)\n",
    "z = Vector('z', m)\n",
    "\n",
    "# drift parameters\n",
    "K = Matrix('K', n, n)\n",
    "mu = Vector('mu', n)\n",
    "\n",
    "# diffusion parameters\n",
    "sigma2 = Vector('sigma^2', n)\n",
    "\n",
    "# generators of Markov chain\n",
    "Q = [Generator(f'Q^{{({i})}}', m) for i in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "9cd63a54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}- Q^{(0)}_{0, 1} - Q^{(0)}_{0, 2} & Q^{(0)}_{0, 1} & Q^{(0)}_{0, 2}\\\\Q^{(0)}_{1, 0} & - Q^{(0)}_{1, 0} - Q^{(0)}_{1, 2} & Q^{(0)}_{1, 2}\\\\Q^{(0)}_{2, 0} & Q^{(0)}_{2, 1} & - Q^{(0)}_{2, 0} - Q^{(0)}_{2, 1}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[-Q^{(0)}[0, 1] - Q^{(0)}[0, 2],                  Q^{(0)}[0, 1],                  Q^{(0)}[0, 2]],\n",
       "[                 Q^{(0)}[1, 0], -Q^{(0)}[1, 0] - Q^{(0)}[1, 2],                  Q^{(0)}[1, 2]],\n",
       "[                 Q^{(0)}[2, 0],                  Q^{(0)}[2, 1], -Q^{(0)}[2, 0] - Q^{(0)}[2, 1]]])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# the generator matrices only require off-diagonal input\n",
    "Q[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "a53da448",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left(\\left({\\mu}_{0} - {y}_{0}\\right) K_{0, 0} + \\left({\\mu}_{1} - {y}_{1}\\right) K_{0, 1}\\right) \\frac{\\partial}{\\partial {y}_{0}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\\\{z}_{1}\\\\{z}_{2}\\end{matrix}\\right] \\right)} + \\left(\\left({\\mu}_{0} - {y}_{0}\\right) K_{1, 0} + \\left({\\mu}_{1} - {y}_{1}\\right) K_{1, 1}\\right) \\frac{\\partial}{\\partial {y}_{1}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\\\{z}_{1}\\\\{z}_{2}\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(0)}_{0, 1} - Q^{(0)}_{0, 2}\\right) {z}_{0} + {z}_{1} Q^{(0)}_{1, 0} + {z}_{2} Q^{(0)}_{2, 0}\\right) {y}_{0} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}1\\\\0\\\\0\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(0)}_{1, 0} - Q^{(0)}_{1, 2}\\right) {z}_{1} + {z}_{0} Q^{(0)}_{0, 1} + {z}_{2} Q^{(0)}_{2, 1}\\right) {y}_{0} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}0\\\\1\\\\0\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(0)}_{2, 0} - Q^{(0)}_{2, 1}\\right) {z}_{2} + {z}_{0} Q^{(0)}_{0, 2} + {z}_{1} Q^{(0)}_{1, 2}\\right) {y}_{0} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}0\\\\0\\\\1\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(1)}_{0, 1} - Q^{(1)}_{0, 2}\\right) {z}_{0} + {z}_{1} Q^{(1)}_{1, 0} + {z}_{2} Q^{(1)}_{2, 0}\\right) {y}_{1} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}1\\\\0\\\\0\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(1)}_{1, 0} - Q^{(1)}_{1, 2}\\right) {z}_{1} + {z}_{0} Q^{(1)}_{0, 1} + {z}_{2} Q^{(1)}_{2, 1}\\right) {y}_{1} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}0\\\\1\\\\0\\end{matrix}\\right] \\right)} + \\left(\\left(- Q^{(1)}_{2, 0} - Q^{(1)}_{2, 1}\\right) {z}_{2} + {z}_{0} Q^{(1)}_{0, 2} + {z}_{1} Q^{(1)}_{1, 2}\\right) {y}_{1} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}0\\\\0\\\\1\\end{matrix}\\right] \\right)} + \\frac{{\\sigma^{2}}_{0} {y}_{0} \\frac{\\partial^{2}}{\\partial {y}_{0}^{2}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\\\{z}_{1}\\\\{z}_{2}\\end{matrix}\\right] \\right)}}{2} + \\frac{{\\sigma^{2}}_{1} {y}_{1} \\frac{\\partial^{2}}{\\partial {y}_{1}^{2}} f{\\left(\\left[\\begin{matrix}{y}_{0}\\\\{y}_{1}\\end{matrix}\\right],\\left[\\begin{matrix}{z}_{0}\\\\{z}_{1}\\\\{z}_{2}\\end{matrix}\\right] \\right)}}{2}$"
      ],
      "text/plain": [
       "((mu[0] - y[0])*K[0, 0] + (mu[1] - y[1])*K[0, 1])*Derivative(f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[z[0]],\n",
       "[z[1]],\n",
       "[z[2]]])), y[0]) + ((mu[0] - y[0])*K[1, 0] + (mu[1] - y[1])*K[1, 1])*Derivative(f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[z[0]],\n",
       "[z[1]],\n",
       "[z[2]]])), y[1]) + ((-Q^{(0)}[0, 1] - Q^{(0)}[0, 2])*z[0] + z[1]*Q^{(0)}[1, 0] + z[2]*Q^{(0)}[2, 0])*y[0]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[1],\n",
       "[0],\n",
       "[0]])) + ((-Q^{(0)}[1, 0] - Q^{(0)}[1, 2])*z[1] + z[0]*Q^{(0)}[0, 1] + z[2]*Q^{(0)}[2, 1])*y[0]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[0],\n",
       "[1],\n",
       "[0]])) + ((-Q^{(0)}[2, 0] - Q^{(0)}[2, 1])*z[2] + z[0]*Q^{(0)}[0, 2] + z[1]*Q^{(0)}[1, 2])*y[0]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[0],\n",
       "[0],\n",
       "[1]])) + ((-Q^{(1)}[0, 1] - Q^{(1)}[0, 2])*z[0] + z[1]*Q^{(1)}[1, 0] + z[2]*Q^{(1)}[2, 0])*y[1]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[1],\n",
       "[0],\n",
       "[0]])) + ((-Q^{(1)}[1, 0] - Q^{(1)}[1, 2])*z[1] + z[0]*Q^{(1)}[0, 1] + z[2]*Q^{(1)}[2, 1])*y[1]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[0],\n",
       "[1],\n",
       "[0]])) + ((-Q^{(1)}[2, 0] - Q^{(1)}[2, 1])*z[2] + z[0]*Q^{(1)}[0, 2] + z[1]*Q^{(1)}[1, 2])*y[1]*f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[0],\n",
       "[0],\n",
       "[1]])) + sigma^2[0]*y[0]*Derivative(f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[z[0]],\n",
       "[z[1]],\n",
       "[z[2]]])), (y[0], 2))/2 + sigma^2[1]*y[1]*Derivative(f(Matrix([\n",
       "[y[0]],\n",
       "[y[1]]]), Matrix([\n",
       "[z[0]],\n",
       "[z[1]],\n",
       "[z[2]]])), (y[1], 2))/2"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "drift = K * (mu - y)\n",
    "diffs = sp.diag(*[sp.sqrt(sigma2[i] * y[i]) for i in range(n)])\n",
    "\n",
    "G = sum(drift[i] * sp.Derivative(f(y, z), y[i]) for i in range(n)) \\\n",
    "    + sum((diffs * diffs.T)[i,j] / 2 * sp.Derivative(f(y, z), y[i], y[j]) for i in range(n) for j in range(n)) \\\n",
    "    + sum(y[i] * (z.T * Q[i][:,j] * f(y, e(j, m)))[0] for i in range(n) for j in range(m))\n",
    "\n",
    "G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "f2f7dcb9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "0it [00:00, ?it/s]/usr/local/Miniconda3-py37_4.8.2-Linux-x86_64/envs/jupyter-pyfmg/lib/python3.6/site-packages/IPython/core/async_helpers.py:68: PerformanceWarning: indexing past lexsort depth may impact performance.\n",
      "  coro.send(None)\n",
      "84it [00:35,  2.37it/s]\n"
     ]
    }
   ],
   "source": [
    "# this is slow due to symbolic math. In actual implementation this can be made very fast.\n",
    "k = 7\n",
    "pp = SequentialProcess(k, y, y0, z, G)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "cef3af84",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc}{z}_{0} & {z}_{1} & {z}_{2} & {y}_{0} {z}_{0} & {y}_{0} {z}_{1} & {y}_{0} {z}_{2} & {y}_{1} {z}_{0} & {y}_{1} {z}_{1} & {y}_{1} {z}_{2} & {y}_{0}^{2} {z}_{0} & {y}_{0}^{2} {z}_{1} & {y}_{0}^{2} {z}_{2} & {y}_{0} {y}_{1} {z}_{0} & {y}_{0} {y}_{1} {z}_{1} & {y}_{0} {y}_{1} {z}_{2} & {y}_{1}^{2} {z}_{0} & {y}_{1}^{2} {z}_{1} & {y}_{1}^{2} {z}_{2} & {y}_{0}^{3} {z}_{0} & {y}_{0}^{3} {z}_{1} & {y}_{0}^{3} {z}_{2} & {y}_{0}^{2} {y}_{1} {z}_{0} & {y}_{0}^{2} {y}_{1} {z}_{1} & {y}_{0}^{2} {y}_{1} {z}_{2} & {y}_{0} {y}_{1}^{2} {z}_{0} & {y}_{0} {y}_{1}^{2} {z}_{1} & {y}_{0} {y}_{1}^{2} {z}_{2} & {y}_{1}^{3} {z}_{0} & {y}_{1}^{3} {z}_{1} & {y}_{1}^{3} {z}_{2} & {y}_{0}^{4} {z}_{0} & {y}_{0}^{4} {z}_{1} & {y}_{0}^{4} {z}_{2} & {y}_{0}^{3} {y}_{1} {z}_{0} & {y}_{0}^{3} {y}_{1} {z}_{1} & {y}_{0}^{3} {y}_{1} {z}_{2} & {y}_{0}^{2} {y}_{1}^{2} {z}_{0} & {y}_{0}^{2} {y}_{1}^{2} {z}_{1} & {y}_{0}^{2} {y}_{1}^{2} {z}_{2} & {y}_{0} {y}_{1}^{3} {z}_{0} & {y}_{0} {y}_{1}^{3} {z}_{1} & {y}_{0} {y}_{1}^{3} {z}_{2} & {y}_{1}^{4} {z}_{0} & {y}_{1}^{4} {z}_{1} & {y}_{1}^{4} {z}_{2} & {y}_{0}^{5} {z}_{0} & {y}_{0}^{5} {z}_{1} & {y}_{0}^{5} {z}_{2} & {y}_{0}^{4} {y}_{1} {z}_{0} & {y}_{0}^{4} {y}_{1} {z}_{1} & {y}_{0}^{4} {y}_{1} {z}_{2} & {y}_{0}^{3} {y}_{1}^{2} {z}_{0} & {y}_{0}^{3} {y}_{1}^{2} {z}_{1} & {y}_{0}^{3} {y}_{1}^{2} {z}_{2} & {y}_{0}^{2} {y}_{1}^{3} {z}_{0} & {y}_{0}^{2} {y}_{1}^{3} {z}_{1} & {y}_{0}^{2} {y}_{1}^{3} {z}_{2} & {y}_{0} {y}_{1}^{4} {z}_{0} & {y}_{0} {y}_{1}^{4} {z}_{1} & {y}_{0} {y}_{1}^{4} {z}_{2} & {y}_{1}^{5} {z}_{0} & {y}_{1}^{5} {z}_{1} & {y}_{1}^{5} {z}_{2} & {y}_{0}^{6} {z}_{0} & {y}_{0}^{6} {z}_{1} & {y}_{0}^{6} {z}_{2} & {y}_{0}^{5} {y}_{1} {z}_{0} & {y}_{0}^{5} {y}_{1} {z}_{1} & {y}_{0}^{5} {y}_{1} {z}_{2} & {y}_{0}^{4} {y}_{1}^{2} {z}_{0} & {y}_{0}^{4} {y}_{1}^{2} {z}_{1} & {y}_{0}^{4} {y}_{1}^{2} {z}_{2} & {y}_{0}^{3} {y}_{1}^{3} {z}_{0} & {y}_{0}^{3} {y}_{1}^{3} {z}_{1} & {y}_{0}^{3} {y}_{1}^{3} {z}_{2} & {y}_{0}^{2} {y}_{1}^{4} {z}_{0} & {y}_{0}^{2} {y}_{1}^{4} {z}_{1} & {y}_{0}^{2} {y}_{1}^{4} {z}_{2} & {y}_{0} {y}_{1}^{5} {z}_{0} & {y}_{0} {y}_{1}^{5} {z}_{1} & {y}_{0} {y}_{1}^{5} {z}_{2} & {y}_{1}^{6} {z}_{0} & {y}_{1}^{6} {z}_{1} & {y}_{1}^{6} {z}_{2}\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([[z[0], z[1], z[2], y[0]*z[0], y[0]*z[1], y[0]*z[2], y[1]*z[0], y[1]*z[1], y[1]*z[2], y[0]**2*z[0], y[0]**2*z[1], y[0]**2*z[2], y[0]*y[1]*z[0], y[0]*y[1]*z[1], y[0]*y[1]*z[2], y[1]**2*z[0], y[1]**2*z[1], y[1]**2*z[2], y[0]**3*z[0], y[0]**3*z[1], y[0]**3*z[2], y[0]**2*y[1]*z[0], y[0]**2*y[1]*z[1], y[0]**2*y[1]*z[2], y[0]*y[1]**2*z[0], y[0]*y[1]**2*z[1], y[0]*y[1]**2*z[2], y[1]**3*z[0], y[1]**3*z[1], y[1]**3*z[2], y[0]**4*z[0], y[0]**4*z[1], y[0]**4*z[2], y[0]**3*y[1]*z[0], y[0]**3*y[1]*z[1], y[0]**3*y[1]*z[2], y[0]**2*y[1]**2*z[0], y[0]**2*y[1]**2*z[1], y[0]**2*y[1]**2*z[2], y[0]*y[1]**3*z[0], y[0]*y[1]**3*z[1], y[0]*y[1]**3*z[2], y[1]**4*z[0], y[1]**4*z[1], y[1]**4*z[2], y[0]**5*z[0], y[0]**5*z[1], y[0]**5*z[2], y[0]**4*y[1]*z[0], y[0]**4*y[1]*z[1], y[0]**4*y[1]*z[2], y[0]**3*y[1]**2*z[0], y[0]**3*y[1]**2*z[1], y[0]**3*y[1]**2*z[2], y[0]**2*y[1]**3*z[0], y[0]**2*y[1]**3*z[1], y[0]**2*y[1]**3*z[2], y[0]*y[1]**4*z[0], y[0]*y[1]**4*z[1], y[0]*y[1]**4*z[2], y[1]**5*z[0], y[1]**5*z[1], y[1]**5*z[2], y[0]**6*z[0], y[0]**6*z[1], y[0]**6*z[2], y[0]**5*y[1]*z[0], y[0]**5*y[1]*z[1], y[0]**5*y[1]*z[2], y[0]**4*y[1]**2*z[0], y[0]**4*y[1]**2*z[1], y[0]**4*y[1]**2*z[2], y[0]**3*y[1]**3*z[0], y[0]**3*y[1]**3*z[1], y[0]**3*y[1]**3*z[2], y[0]**2*y[1]**4*z[0], y[0]**2*y[1]**4*z[1], y[0]**2*y[1]**4*z[2], y[0]*y[1]**5*z[0], y[0]*y[1]**5*z[1], y[0]*y[1]**5*z[2], y[1]**6*z[0], y[1]**6*z[1], y[1]**6*z[2]]])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pp.B().T"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b311c48",
   "metadata": {},
   "source": [
    "By choosing specific values of the parameters, we can compute the rating migration probabilities at any horizon as\n",
    "\n",
    "$$\n",
    "P(t,y)=\\left(b_{k/m}(y)^\\top\\otimes I_m\\right)e^{tA_k}(I,O)^\\top.\n",
    "$$\n",
    "\n",
    "Note that $b_k$ is the basis of $y$ only, as outlined in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "674f4e2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "_K = np.array([[0.1, 0.0], [0.0, 0.1]])\n",
    "_sigma2 = np.array([0.01, 0.01])\n",
    "_mu = np.array([1.0, 1.0])\n",
    "_y = np.array([1.5, 0.8])\n",
    "_Q1 = np.array([[-0.11, 0.1, 0.01], [0.05, -0.15, 0.1], [0.0, 0.0, 0.0]])\n",
    "_Q2 = np.array([[-0.01, 0.0, 0.01], [0.00, -0.01, 0.01], [0.0, 0.0, 0.0]])\n",
    "\n",
    "A = np.array(pp.A().subs({\n",
    "    **{K[i,j]: _K[i,j] for i in range(n) for j in range(n)},\n",
    "    **{sigma2[i]: _sigma2[i] for i in range(n)},\n",
    "    **{mu[i]: _mu[i] for i in range(n)},\n",
    "    **{y0[i]: _mu[i] for i in range(n)}, # choose around mean\n",
    "    # first migration matrix\n",
    "    **{Q[0][i,j]: _Q1[i,j] for i in range(m) for j in range(m) if i != j},\n",
    "    # second migration matrix\n",
    "    **{Q[1][i,j]: _Q2[i,j] for i in range(m) for j in range(m) if i != j},\n",
    "}), dtype='float64')\n",
    "\n",
    "I = np.identity(m)\n",
    "B = np.hstack([np.array(pp.B().subs({\n",
    "    **{y[i]: _y[i] for i in range(n)},\n",
    "    **{z[i]: I[i,j] for i in range(m)}\n",
    "}), dtype='float') for j in range(m)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d6685bb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# required once per parameter setting of the process\n",
    "P = expm_multiply(A, np.eye(A.shape[0], m), start=tau[0], stop=tau[-1], num=len(tau))\n",
    "# B should contain all required starting values of the process\n",
    "P = (B.T @ P.T).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "33251285",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.61477076, 0.25124462, 0.13398462],\n",
       "       [0.12562231, 0.51427291, 0.36010478],\n",
       "       [0.        , 0.        , 1.        ]])"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P[12] # migration from t=0 to t=3"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2d8cf00e",
   "metadata": {},
   "source": [
    "Due to the specific properties of the process ($Q_1$ and $Q_2$ commute, $Y_1$ and $Y_2$ are independent CIR processes), we can derive an analytical pricing formula. This formula is derived in the paper. We show the result here for verification. The accuracy can be improved by increasing the order."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "14c17593",
   "metadata": {},
   "outputs": [],
   "source": [
    "w, v = np.linalg.eig(_Q1)\n",
    "P_cir1 = np.stack([CIR(tau, -wi * _y[0], _K[0,0], -wi * _mu[0], (-wi * _sigma2[0])**0.5) for wi in w[:-1]] + [tau / tau])\n",
    "P_cir1 = np.stack(list(map(lambda x: v @ np.diag(x) @ np.linalg.inv(v), P_cir1.T)))\n",
    "\n",
    "w, v = np.linalg.eig(_Q2)\n",
    "P_cir2 = np.stack([CIR(tau, -wi * _y[1], _K[1,1], -wi * _mu[1], (-wi * _sigma2[1])**0.5) for wi in w[:-1]] + [tau / tau])\n",
    "P_cir2 = np.stack(list(map(lambda x: v @ np.diag(x) @ np.linalg.inv(v), P_cir2.T)))\n",
    "z\n",
    "P_cir = P_cir1 @ P_cir2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "82746c92",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pd.Series(abs(P_cir - P).mean(1).mean(1), tau).plot()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

